Structured prior distributions for the covariance matrix in latent factor models

Factor models are widely used for dimension reduction in the analysis of multivariate data. This is achieved through decomposition of a p x p covariance matrix into the sum of two components. Through a latent factor representation, they can be interpreted as a diagonal matrix of idiosyncratic variances and a shared variation matrix, that is, the product of a p x k factor loadings matrix and its transpose. If k << p, this defines a parsimonious factorisation of the covariance matrix. Historically, little attention has been paid to incorporating prior information in Bayesian analyses using factor models where, at best, the prior for the factor loadings is order invariant. In this work, a class of structured priors is developed that can encode ideas of dependence structure about the shared variation matrix. The construction allows data-informed shrinkage towards sensible parametric structures while also facilitating inference over the number of factors. Using an unconstrained reparameterisation of stationary vector autoregressions, the methodology is extended to stationary dynamic factor models. For computational inference, parameter-expanded Markov chain Monte Carlo samplers are proposed, including an efficient adaptive Gibbs sampler. Two substantive applications showcase the scope of the methodology and its inferential benefits.

==> anc/README <==
There are three R files to fit the models from Section 6 of the manuscript using adaptive Gibbs sampling:
* multiprobitregr.R: use to fit the multivariate probit regression model with structured matrix-t prior to the Finnish birds data (see Section 6.2 of the manuscript).
* hourlygasdemand.R: use to fit the stationary dynamic factor model with structured matrix-normal prior to the hourly gas demand data (see Section 6.3 of the manuscript).
* commonfunctions.R: sourced by other two .R files and contains functions common to both.

There are two Stan programs to fit the models from Section 6 of the manuscript using (non-adaptive) Hamiltonian Monte Carlo via Stan:
* multiprobitregr.stan: use to fit the multivariate probit regression model with structured matrix-t prior to the Finnish birds data (see Section 6.2 of the manuscript).
* hourlygasdemand.stan: use to fit the stationary dynamic factor model with structured matrix-normal prior to the hourly gas demand data (see Section 6.3 of the manuscript).



==> anc/commonfunctions.R <==
library(bayesSurv) # Provides random multivariate normal simulation based on precision parameterisation
library(expm)
library(dlm)
library(matrixcalc)

####################
# LQ decomposition #
####################

householder = function(x) {
  require(Matrix)
  e = c(1, rep(0, length(x)-1))
  vk = sign(x[1]) * sqrt(sum(x^2)) * e + x
  # Compute tau and the H matrix
  tau = 2 / sum(vk^2)
  hk = diag(length(x)) - tau * (vk %*% t(vk))
  w = vk / sqrt(sum(vk^2))
  w[1] = (hk %*% x)[1]
  return(list(tau=tau, H=hk, w=w))
}

my_LQ_decomp = function(A, posDiag=FALSE) {
  dims = dim(A)
  N = dims[1]
  M = dims[2]
  tau = numeric(min(dims))
  Qlist = list()
  Q = diag(M)
  for(i in 1:min(dims)) {
    ## Compute the Householder transformation to reduce the j-th
    ## column of the matrix to a multiple of the j-th unit vector
    x = A[i, i:M]
    tau_i = householder(x)
    A[i, i:M] = tau_i$w
    Qlist[[i]] = as.matrix(Matrix::bdiag(diag(i-1), tau_i$H))
    Q = Qlist[[i]] %*% Q
    tau[i] = tau_i$tau
    ## Apply the transformation to the remaining columns and
    ## update the norms
    if((i+1) <= N) {
      m = A[(i+1):N, i:M]
      m = m %*% tau_i$H
      A[(i+1):N, i:M] = m
    }
  }
  L = A
  for(i in 1:min(dims)) {
    if((i+1) <= M) L[i,(i+1):M] = 0
  }
  if(posDiag) {
    correct = which(diag(L)<0)
    L[,correct] = -L[,correct]
    Q[correct,] = -Q[correct,]
  }
  return(list(L=L, Q=Q))
}

#####################
# General functions #
#####################

tracem = function(x) sum(diag(x))

rmatrixt = function(nu, Sigma, Psi) {
  n = ncol(Sigma); m = ncol(Psi)
  X = matrix(rMVNorm(1, rep(0, n*m), Sigma=Psi %x% diag(n)), n, m)
  S = stats::rWishart(1, nu+n-1, solve(Sigma))[,,1]
  Srt = chol(S)
  Tmat = solve(Srt, X)
  return(Tmat)
}

##########################################
# FCDs and priors for general parameters #
##########################################

sample_fcd_Sigma_diag = function(a, b, Y, Eta, Lambda, prior_temp=1, like_temp=1) {
  shape = prior_temp * a + like_temp * nrow(Y) / 2 + (prior_temp - 1)
  rate = prior_temp * b + like_temp * apply(Y - Eta[-1,] %*% t(Lambda), 2, function(x) sum(x^2)) / 2
  return(1 / rgamma(ncol(Y), shape, rate))
}

sample_prior_Sigma_diag = function(m, a, b) {
  return(1 / rgamma(m, a, b))
}

sample_fcd_mu = function(Y, Eta, Lambda, Sigma_diag, mn, prec, prior_temp=1, like_temp=1) {
  N = nrow(Y)
  pprec = prior_temp * prec + like_temp * N * diag(1/Sigma_diag)
  pmn = solve(pprec, prior_temp * prec %*% mn + like_temp * N * colMeans(Y - Eta[-1,] %*% t(Lambda)) / Sigma_diag)
  return(rMVNorm(1, pmn, Q=pprec))
}

sample_prior_mu_or_beta = function(mn, prec) {
  return(rMVNorm(1, mn, Q=prec))
}

sample_fcd_beta = function(Y, X, Eta, Lambda, Sigma_diag, mn, prec, prior_temp=1, like_temp=1) {
  Y = Y - Eta[-1,] %*% t(Lambda)
  pprec = crossprod(X) %x% diag(like_temp / Sigma_diag) + prior_temp * diag(prec)
  pmn = solve(pprec, prior_temp * mn * prec + (t(X) %x% diag(like_temp / Sigma_diag)) %*% as.numeric(t(Y)))
  return(matrix(rMVNorm(1, pmn, Q=pprec), ncol(X), ncol(Y), byrow=TRUE))
}

sample_fcd_mu_beta = function(m_beta, s_beta, beta, tau_beta, prior_temp=1) {
  denom = (length(beta) * s_beta^2 + 1 / tau_beta)
  mean = (sum(beta) * s_beta^2 + m_beta / tau_beta) / denom
  var = (s_beta^2 / tau_beta) / denom
  return(rnorm(1, mean, sqrt(var/prior_temp)))
}

sample_prior_mu_beta = function(m_beta, s_beta) {
  return(rnorm(1, m_beta, s_beta))
}

sample_fcd_tau_beta = function(a_beta, b_beta, beta, mu_beta, prior_temp=1) {
  shape = prior_temp * (a_beta + length(beta) / 2) - (prior_temp - 1)
  rate = prior_temp * (b_beta + sum((beta-mu_beta)^2) / 2)
  return(rgamma(1, shape, rate))
}

sample_prior_tau_beta = function(a_beta, b_beta) {
  return(rgamma(1, a_beta, b_beta))
}

sample_fcd_missing_data = function(mean_Y, Eta, Lambda, Sigma_diag, indices_missing, like_temp=1) {
  n = nrow(indices_missing)
  pmn = (mean_Y[indices_missing[,1],] + Eta[indices_missing[,1]+1,] %*% t(Lambda))[cbind(1:n, indices_missing[,2])]
  pvar = Sigma_diag[indices_missing[,2]]
  return(rnorm(n, pmn, sqrt(pvar/like_temp)))
}

prior_Lambda = function(a1, a2, P_Lambda, H=NA, delta=NULL, nu) {
  # if delta is non-null, set H equal to 1 to sample new delta and set equal to something
  # else otherwise
  if(is.na(H) & is.null(delta)) stop("Need to specify either H or delta.")
  p = nrow(P_Lambda)
  if(!is.null(delta)) {
    # This is an adaptation step
    # Add a column
    if(length(delta)==0) tmp = rgamma(1, a1, 1)
    else tmp = rgamma(1, a2, 1)
    # Recompute theta
    theta = 1 / exp(sum(log(c(delta, tmp))))
    delta = tmp
    # Sample last column of Lambda
    Lambda = rMVNorm(1, rep(0, p), Q=P_Lambda/theta)
  }
  else {
    # This is the initialisation step
    # Sample delta
    delta = c(rgamma(1, a1, 1), rgamma(H-1, a2, 1))
    # Compute theta
    theta = 1 / exp(cumsum(log(delta)))
    # Sample Lambda
    Lambda = matrix(0, p, H)
    if(is.na(nu)) {
      for(j in 1:H) {
        Lambda[,j] = rMVNorm(1, rep(0, p), Q=P_Lambda/theta[j])
      }
    } else {
      Lambda = rmatrixt(nu, P_Lambda, diag(theta, H)) # P_Lambda is actually S_Lambda here
    }
  }
  return(list(delta=delta, theta=theta, Lambda=Lambda))
}

sample_fcd_Lambda_MGP = function(Y, Eta, Sigma_diag, P_Lambda, theta, prior_temp=1, like_temp=1) {
  N = nrow(Y)
  m = ncol(Y)
  num_fac = ncol(Eta)
  # Construct prior mean and precision
  mn = rep(0, num_fac * m)
  P = matrix(0, num_fac * m, num_fac * m)
  for(i in 1:num_fac) {
    P[((i-1)*m+1):(i*m), ((i-1)*m+1):(i*m)] = P_Lambda / theta[i]
  }
  P = P * prior_temp
  # Compute posterior mean and precision
  Sigma_diag = Sigma_diag / like_temp
  Fstar = Eta[-1,] %x% diag(m)
  tmp = sweep(Fstar, 1, rep(Sigma_diag, N), "/")
  pP = P + crossprod(tmp, Fstar)
  pmn = P %*% mn + crossprod(tmp, as.numeric(t(Y)))
  pmn = as.numeric(solve(pP, pmn))
  Lambda = matrix(rMVNorm(1, pmn, Q=pP), m, num_fac)
  return(Lambda)
}

fcd_theta = function(a1, a2, delta, Lambda, P_Lambda, prior_temp=1) {
  m = nrow(P_Lambda)
  num_fac = length(delta)
  a = c(a1, rep(a2, num_fac-1))
  for(h in 1:num_fac) {
    rate = 0
    for(l in h:num_fac) {
      rate = rate + exp(sum(log(delta[1:l][-h]))) * sum(crossprod(Lambda[,l], P_Lambda) * Lambda[,l])
    }
    rate = (rate / 2 + 1) * prior_temp
    shape = prior_temp * (a[h] + m * (num_fac-h+1) / 2 - 1) + 1
    delta[h] = rgamma(1, shape, rate)
  }
  theta = 1 / exp(cumsum(log(delta)))
  return(list(delta=delta, theta=theta))
}

########################################################
# FCDs and priors for (static) factor model parameters #
########################################################

sample_fcd_Eta = function(Y, Lambda, Sigma_diag, prior_temp=1, like_temp=1) {
  num_fac = ncol(Lambda)
  Sigma_diag = Sigma_diag / like_temp
  tmp = sweep(Lambda, 1, Sigma_diag, "/")
  prec = diag(num_fac) * prior_temp + crossprod(Lambda, tmp)
  mn = solve(prec, tcrossprod(t(tmp), Y))
  if(num_fac > 1) Eta = t(apply(mn, 2, function(col) rMVNorm(1, mean=col, Q=prec)))
  else Eta = matrix(apply(mn, 2, function(col) rMVNorm(1, mean=col, Q=prec)), nrow(Y), 1)
  Eta = rbind(rnorm(num_fac, 0, sqrt(1/prior_temp)), Eta)
  return(Eta)
}

sample_prior_Eta = function(N, num_fac) {
  return(matrix(rnorm((N+1)*num_fac), N+1, num_fac))
}

#######################################################
# FCDs and priors for dynamic factor model parameters #
#######################################################

sample_fcd_dynEta = function(Y, Lambda, Sigma_diag, Gamma, Pi, prior_temp=1, like_temp=1) {
  num_fac = ncol(Gamma)
  dlmFilt = dlmFilter(Y, list(m0=rep(0, num_fac), C0=diag(num_fac)/prior_temp, 
                              FF=Lambda, V=diag(Sigma_diag)/like_temp, GG=Gamma, W=Pi/prior_temp))
  Eta = dlmBSample(dlmFilt)
  return(Eta)
}

sample_prior_dynEta = function(N, Gamma, Pi) {
  num_fac = ncol(Gamma)
  Eta = matrix(NA, N+1, num_fac)
  Eta[1,] = rnorm(num_fac)
  for(t in 2:(N+1)) {
    Eta[t,] = rMVNorm(1, Gamma %*% Eta[t-1,], Sigma=Pi)
  }
  return(Eta)
}

##################################################################
# FCDs and priors for stationary dynamic factor model parameters #
##################################################################

Amat_update = function(Amean, Aprec, Eta, curr_Pi, curr_Gamma, curr_Amat, prop_Var, prior_temp=1) {
  # Compute summary statistics
  num_fac = nrow(curr_Amat)
  N = nrow(Eta) - 1
  # Generate proposal
  prop_Amat = matrix(rMVNorm(1, as.numeric(curr_Amat), Sigma=prop_Var), num_fac, num_fac)
  prop_Gamma = lemma2_2a(prop_Amat)
  prop_Pi = diag(num_fac) - prop_Gamma %*% t(prop_Gamma)
  # Compute log-likelihoods
  curr_tmp = Eta[-1,] - Eta[-(N+1),] %*% t(curr_Gamma)
  prop_tmp = Eta[-1,] - Eta[-(N+1),] %*% t(prop_Gamma)
  curr_ll = -N / 2 * determinant(curr_Pi, logarithm = TRUE)$modulus - 
    tracem(solve(curr_Pi, t(curr_tmp) %*% curr_tmp)) / 2
  prop_ll = -N / 2 * determinant(prop_Pi, logarithm = TRUE)$modulus - 
    tracem(solve(prop_Pi, t(prop_tmp) %*% prop_tmp)) / 2
  # Compute log prior densities
  curr_lprior = -crossprod(as.numeric(curr_Amat) - Amean, Aprec) %*% (as.numeric(curr_Amat) - Amean) / 2
  prop_lprior = -crossprod(as.numeric(prop_Amat) - Amean, Aprec) %*% (as.numeric(prop_Amat) - Amean) / 2
  # Accept / reject
  logA = prior_temp * (prop_ll - curr_ll + prop_lprior - curr_lprior)
  if(log(runif(1))<logA) {
    curr_Pi = prop_Pi
    curr_Gamma = prop_Gamma
    curr_Amat = prop_Amat
    accept = TRUE
  } else accept=FALSE
  return(list(Pi=curr_Pi, Gamma=curr_Gamma, Amat=curr_Amat, accept=accept))
}

Amat_block_update = function(Amean, Aprec_vec, Eta, curr_Pi, curr_Gamma, curr_Amat, prop_Var, 
                             block_membership, prior_temp=1) {
  # Compute summary statistics
  num_fac = nrow(curr_Amat)
  N = nrow(Eta) - 1
  num_blocks = max(unique(block_membership))
  curr_tmp = Eta[-1,] - Eta[-(N+1),] %*% t(curr_Gamma)
  curr_ll = -N / 2 * determinant(curr_Pi, logarithm = TRUE)$modulus - 
    tracem(solve(curr_Pi, t(curr_tmp) %*% curr_tmp)) / 2
  accept =rep(FALSE, num_blocks)
  for(block in 1:num_blocks) {
    # Generate proposal
    prop_Amat = as.numeric(curr_Amat)
    block_curr_Amat = prop_Amat[block_membership==block]
    block_prop_Var = prop_Var[block_membership==block, block_membership==block, drop=FALSE]
    block_prop_Amat = rMVNorm(1, block_curr_Amat, Sigma=block_prop_Var)
    prop_Amat[block_membership==block] = block_prop_Amat
    prop_Amat = matrix(prop_Amat, num_fac, num_fac)
    prop_Gamma = lemma2_2a(prop_Amat)
    prop_Pi = diag(num_fac) - prop_Gamma %*% t(prop_Gamma)
    # Compute log-likelihoods
    prop_tmp = Eta[-1,] - Eta[-(N+1),] %*% t(prop_Gamma)
    prop_ll = -N / 2 * determinant(prop_Pi, logarithm = TRUE)$modulus - 
      tracem(solve(prop_Pi, t(prop_tmp) %*% prop_tmp)) / 2
    # Compute log prior densities
    block_Amean = Amean[block_membership==block]
    block_Asd = 1/sqrt(Aprec_vec[block_membership==block])
    curr_lprior = sum(dnorm(block_curr_Amat, block_Amean, block_Asd, log=TRUE))
    prop_lprior = sum(dnorm(block_prop_Amat, block_Amean, block_Asd, log=TRUE))
    # Accept / reject
    logA = prior_temp * (prop_ll - curr_ll + prop_lprior - curr_lprior)
    if(log(runif(1))<logA) {
      curr_Pi = prop_Pi
      curr_Gamma = prop_Gamma
      curr_Amat = prop_Amat
      curr_ll = prop_ll
      accept[block] = TRUE
    }
  }
  return(list(Pi=curr_Pi, Gamma=curr_Gamma, Amat=curr_Amat, accept=accept))
}

calculate_gradient = function(Eta, Amat, Amean, Aprec) {
  num_fac = ncol(Eta)
  N = nrow(Eta) - 1
  Pi = diag(num_fac) + Amat %*% t(Amat)
  AxI = Amat %x% diag(num_fac)
  root_Pi = sqrtm(Pi)
  if(num_fac>1) IpI = diag(num_fac^2) + commutation.matrix(num_fac)
  else IpI = diag(2, 1)
  IpI_AxI = IpI %*% AxI
  IpI_IxAt = IpI %*% (diag(num_fac) %x% t(Amat))
  kronSum = root_Pi %x% diag(num_fac) + diag(num_fac) %x% root_Pi
  tmp = t(AxI) %*% solve(kronSum, IpI_AxI) + diag(num_fac) %x% root_Pi
  tmp1 = matrix(1, 1, num_fac) %x% Eta
  tmp2 = Eta %x% matrix(1, 1, num_fac)
  grad = -matrix(crossprod(as.numeric(Amat)-Amean, Aprec), 1, num_fac^2) + N / 2 * matrix(as.numeric(solve(Pi)), 1, num_fac^2) %*% IpI_AxI -
    colSums((tmp2[-1,] * tmp1[-1,]) %*% IpI_AxI + (tmp2[-(N+1),] * tmp1[-(N+1),]) %*% IpI_IxAt - 
              2 * (tmp2[-(N+1),] * tmp1[-1,]) %*% tmp) / 2
  return(grad[1,])
}

Amat_update_MALA = function(Amean, Aprec, Eta, curr_Pi, curr_Gamma, curr_Amat, prop_Var, prior_temp=1) {
  # Compute summary statistics
  num_fac = ncol(Eta)
  N = nrow(Eta) - 1
  # Generate proposal
  curr_grad = calculate_gradient(Eta, curr_Amat, Amean, Aprec)
  prop_Amat = matrix(rMVNorm(1, as.numeric(curr_Amat) + 0.5 * prop_Var %*% curr_grad, Sigma = prop_Var), num_fac, num_fac)
  prop_Gamma = lemma2_2a(prop_Amat)
  prop_Pi = diag(num_fac) - prop_Gamma %*% t(prop_Gamma)
  prop_grad = calculate_gradient(Eta, prop_Amat, Amean, Aprec)
  # Compute log proposal densities
  curr_tmp =  as.numeric(curr_Amat) - as.numeric(prop_Amat) - 0.5 * prop_Var %*% prop_grad
  curr_lprop = -sum(curr_tmp * solve(prop_Var, curr_tmp)) / 2
  prop_tmp =  as.numeric(prop_Amat) - as.numeric(curr_Amat) - 0.5 * prop_Var %*% curr_grad
  prop_lprop = -sum(prop_tmp * solve(prop_Var, prop_tmp)) / 2
  # Compute log-likelihoods
  curr_tmp = Eta[-1,] - Eta[-(N+1),] %*% t(curr_Gamma)
  prop_tmp = Eta[-1,] - Eta[-(N+1),] %*% t(prop_Gamma)
  curr_ll = -N / 2 * determinant(curr_Pi, logarithm = TRUE)$modulus - 
    tracem(solve(curr_Pi, t(curr_tmp) %*% curr_tmp)) / 2
  prop_ll = -N / 2 * determinant(prop_Pi, logarithm = TRUE)$modulus - 
    tracem(solve(prop_Pi, t(prop_tmp) %*% prop_tmp)) / 2
  # Compute log prior densities
  curr_lprior = -crossprod(as.numeric(curr_Amat) - Amean, Aprec) %*% (as.numeric(curr_Amat) - Amean) / 2
  prop_lprior = -crossprod(as.numeric(prop_Amat) - Amean, Aprec) %*% (as.numeric(prop_Amat) - Amean) / 2
  # Accept / reject
  logA = as.numeric(prior_temp * (prop_ll + prop_lprior - curr_ll - curr_lprior) + curr_lprop - prop_lprop)
  if(log(runif(1))<logA) {
    curr_Pi = prop_Pi
    curr_Gamma = prop_Gamma
    curr_Amat = prop_Amat
    accept = TRUE
  } else accept=FALSE
  return(list(Pi=curr_Pi, Gamma=curr_Gamma, Amat=curr_Amat, accept=accept))
}

Amat_block_update_MALA = function(Amean, Aprec_vec, Eta, curr_Pi, curr_Gamma, curr_Amat, prop_Var, 
                                  block_membership, prior_temp=1) {
  # Compute summary statistics
  num_fac = ncol(Eta)
  N = nrow(Eta) - 1
  num_blocks = max(unique(block_membership))
  curr_tmp = Eta[-1,] - Eta[-(N+1),] %*% t(curr_Gamma)
  curr_ll = -N / 2 * determinant(curr_Pi, logarithm = TRUE)$modulus - 
    tracem(solve(curr_Pi, t(curr_tmp) %*% curr_tmp)) / 2
  accept =rep(FALSE, num_blocks)
  for(block in 1:num_blocks) {
    # Generate proposal
    curr_grad = calculate_gradient(Eta, curr_Amat, Amean, diag(Aprec_vec, num_fac^2))
    block_curr_grad = curr_grad[block_membership==block]
    prop_Amat = as.numeric(curr_Amat)
    block_curr_Amat = prop_Amat[block_membership==block]
    block_prop_Var = prop_Var[block_membership==block, block_membership==block, drop=FALSE]
    block_prop_Amat = rMVNorm(1, block_curr_Amat + 0.5 * block_prop_Var %*% block_curr_grad, Sigma=block_prop_Var)
    prop_Amat[block_membership==block] = block_prop_Amat
    prop_Amat = matrix(prop_Amat, num_fac, num_fac)
    prop_Gamma = lemma2_2a(prop_Amat)
    prop_Pi = diag(num_fac) - prop_Gamma %*% t(prop_Gamma)
    prop_grad = calculate_gradient(Eta, prop_Amat, Amean, diag(Aprec_vec, num_fac^2))
    block_prop_grad = prop_grad[block_membership==block]
    # Compute log proposal densities
    curr_tmp =  block_curr_Amat - block_prop_Amat - 0.5 * block_prop_Var %*% block_prop_grad
    curr_lprop = -sum(curr_tmp * solve(block_prop_Var, curr_tmp)) / 2
    prop_tmp =  block_prop_Amat - block_curr_Amat - 0.5 * block_prop_Var %*% block_curr_grad
    prop_lprop = -sum(prop_tmp * solve(block_prop_Var, prop_tmp)) / 2
    # Compute log-likelihoods
    prop_tmp = Eta[-1,] - Eta[-(N+1),] %*% t(prop_Gamma)
    prop_ll = -N / 2 * determinant(prop_Pi, logarithm = TRUE)$modulus - 
      tracem(solve(prop_Pi, t(prop_tmp) %*% prop_tmp)) / 2
    # Compute log prior densities
    block_Amean = Amean[block_membership==block]
    block_Asd = 1/sqrt(Aprec_vec[block_membership==block])
    curr_lprior = sum(dnorm(block_curr_Amat, block_Amean, block_Asd, log=TRUE))
    prop_lprior = sum(dnorm(block_prop_Amat, block_Amean, block_Asd, log=TRUE))
    # Accept / reject
    logA = as.numeric(prior_temp * (prop_ll + prop_lprior - curr_ll - curr_lprior) + curr_lprop - prop_lprop)
    if(log(runif(1))<logA) {
      curr_Pi = prop_Pi
      curr_Gamma = prop_Gamma
      curr_Amat = prop_Amat
      curr_ll = prop_ll
      accept[block] = TRUE
    }
  }
  return(list(Pi=curr_Pi, Gamma=curr_Gamma, Amat=curr_Amat, accept=accept))
}

sample_prior_A = function(num_fac, s_Amat) {
  Amat = matrix(rnorm(num_fac^2, 0, s_Amat), num_fac, num_fac)
  Gamma = lemma2_2a(Amat)
  Pi = diag(num_fac) - Gamma %*% t(Gamma)
  return(list(Amat=Amat, Gamma=Gamma, Pi=Pi))
}

############################################################################################
# Conversion between partial autocorrelations P and transformed partial autocorrelations A #
############################################################################################

mysqrtm = function(x) {
  if(is.matrix(x)) sqrtm(x)
  else if(is.numeric(x) && length(x)==1) sqrt(x)
  else stop("x must be matrix or scalar.")
}

lemma2_2a = function(A) {
  A = as.matrix(A)
  m = nrow(A)
  if(ncol(A)!=m) stop("A must be square.")
  B = mysqrtm(diag(m) + A %*% t(A))
  P = solve(B, A)
  return(as.matrix(P))
}

lemma2_2b = function(P) {
  P = as.matrix(P)
  m = nrow(P)
  if(ncol(P)!=m) stop("P must be square.")
  Binv = mysqrtm(diag(m) - P %*% t(P))
  A = solve(Binv, P)
  return(as.matrix(A))
}

==> anc/hourlygasdemand.R <==
source("commonfunctions.R")

#################
# Main function #
#################

my_gibbs = function(iters, burnin, thin, Y, W, 
                    a_sigma, b_sigma, 
                    m_mu_beta, s_mu_beta, a_tau_beta, b_tau_beta, 
                    Lambdavar_funcs, indices_missing=matrix(nrow=0, ncol=2), 
                    tune_Amat, MALA=TRUE, num_blocks=1,
                    a1, a2, threshold,
                    alpha0=NA, alpha1=NA, ibar=Inf,
                    seed=NA, fix_H=NA, init=NULL) {
  
  # - iters is the number of iterations required after burn-in
  # - burnin is the number of burn-in iterations (after which output is stored)
  # - thin is the thinning rate for the post burn-in samples
  # - Y and W are self-explanatory
  # - a_sigma and b_sigma are the hyperparameters in the prior for Sigma_diag
  # - m_mu_beta, s_mu_beta, a_tau_beta and b_tau_beta are the hyperparameters in the hierarchical prior
  #   for B
  # - Lambdavar_funcs is created by a call to circAR1pos_function_factory (below) and accounts for the matrix 
  #   normal prior for Lambda | Psi; circAR1pos_function_factory could be changed to create a matrix-t 
  #   prior with minimal changes to my_gibbs
  # - indices_missing is a matrix indicating the positions in Y of any missing data, with column 1 indicating
  #   the row and column 2 indicating the column; if there are no missing data it should be left equal to its
  #   default value of matrix(nrow=0, ncol=2)
  # - tune_Amat is the Hmax x Hmax tuning covariance matrix for the Atilde update
  # - MALA is a boolean; if true, Atilde is updated using MALA, otherwise it is updated using a Gaussian random
  #   walk
  # - num_blocks is the number of blocks to divide Atilde into for the purposes of updating
  # - a1 and a2 are the hyperparameters in the multivariate gamma process prior
  # - threshold is the proportion T in the truncation criterion of Schiavon and Canale (2020)
  # - alpha0 and alpha1 are the parameters in the diminishing adaptation condition if adaptation is used;
  #   otherwise leave at default of NA
  # - ibar is the number of iterations after which adaptation can start if adaptation is used; otherwise
  #   leave at default of Inf
  # - seed is the seed for random number generation
  # - fix_H should be left at its default value of NA if adaptation is required; otherwise set equal to the 
  #   fixed truncation point
  # - init is a list of initial values for the model parameters, with components mu_beta, tau_beta, 
  #   vec_B (i.e. vec(B)), Sigma_diag, vec_Amat (i.e. vec(Amat)), Lambdavar, varrho, 
  #   Psi_diag, vec_Lambda (i.e. vec(Lambda)); if left equal to its default value of NULL, parameters are
  #   initialised through a sample from the prior
  
  # Set seed
  if(is.na(seed)) seed = sample(.Machine$integer.max, 1)
  set.seed(seed)
  # Record hyperparameters in prior (and threshold)
  hyperparameters = list(a_sigma=a_sigma, b_sigma=b_sigma, m_mu_beta=m_mu_beta, s_mu_beta=s_mu_beta, 
                         a_tau_beta=a_tau_beta, a_tau_beta=a_tau_beta, a1=a1, a2=a2, threshold=threshold)
  # Compute summary statistics
  n = nrow(Y)
  p = ncol(Y)
  q = ncol(W)
  num_missing = nrow(indices_missing)
  adapt = is.finite(ibar)
  ind = as.matrix(expand.grid(1:n, 1:p))
  # Initialise
  if(adapt) {
    Hmax = ceiling((2*p+1-sqrt(8*p+1))/2) - 1
    if(is.null(init)) H = min(Hmax, ceiling(5 * log(p)))
    else H = init$H
  } else {
    if(is.na(fix_H)) stop("Need to provide upper limit for H if not adapting.")
    if(fix_H>(ceiling((2*p+1-sqrt(8*p+1))/2) - 1)) stop("Truncation point can be at most phi(p).")
    H = Hmax = fix_H
  }
  num_lambda = p * min(c(Hmax, p)) - min(c(Hmax, p)) * (min(c(Hmax, p))-1) / 2
  # Set up blocks if needed
  if(num_blocks<1) stop("num_blocks must be at least 1.")
  if(num_blocks>1) {
    block_size = ceiling(Hmax^2 / num_blocks)
    block_membership = rep(num_blocks, Hmax^2)
    block_membership[1:(block_size*(num_blocks-1))] = rep(1:(num_blocks-1), each=block_size)
    num_blocks = max(unique(block_membership)) # might be num_blocks - 1
  }
  # Initialise from prior or at init
  if(is.null(init)) {
    mu_beta = numeric(q); tau_beta = numeric(q)
    BT = matrix(NA, q, p)
    for(i in 1:q) {
      mu_beta[i] = sample_prior_mu_beta(m_mu_beta[i], s_mu_beta[i])
      tau_beta[i] = sample_prior_tau_beta(a_tau_beta[i], b_tau_beta[i])
      BT[i,] = sample_prior_mu_or_beta(rep(mu_beta[i], p), diag(tau_beta[i], p))
    }
    Sigma_diag = sample_prior_Sigma_diag(p, a_sigma, b_sigma)
    Amat = matrix(rMVNorm(1, rep(0, H^2), Q=diag(1, H^2)), H, H)
    # Sample Phi
    Lambdavar = Lambdavar_funcs$initialise()
    # Sample (Psi, Lambda) | Phi
    tmp = prior_Lambda(a1, a2, Lambdavar$P_Lambda, H=H, nu=Lambdavar_funcs$get_varsigma())
    varrho = tmp$delta; Psi_diag = tmp$theta; Lambda = tmp$Lambda
  } else {
    mu_beta = init$mu_beta
    tau_beta = init$tau_beta
    BT = t(matrix(init$vec_B, p, q))
    Sigma_diag = init$Sigma_diag
    Amat = matrix(init$vec_Amat, H, H)
    Lambdavar = Lambdavar_funcs$initialise(x=init$Lambdavar)
    varrho = init$varrho; Psi_diag = init$Psi_diag
    Lambda = matrix(init$vec_Lambda, p, H)
  }
  mu_mat = W %*% BT
  Gamma = lemma2_2a(Amat)
  Pi = diag(H) - Gamma %*% t(Gamma)
  # Create storage
  B_mcmc = matrix(NA, trunc(iters / thin), p*q)
  colnames(B_mcmc) = paste("B[", rep(1:p, times=q), ",", rep(1:q, each=p), "]", sep="")
  mu_beta_mcmc = matrix(NA, trunc(iters / thin), q)
  colnames(mu_beta_mcmc) = paste("mu_beta[", 1:q, "]", sep="")
  tau_beta_mcmc = matrix(NA, trunc(iters / thin), q)
  colnames(tau_beta_mcmc) = paste("tau_beta[", 1:q, "]", sep="")
  Sigma_diag_mcmc = matrix(NA, trunc(iters / thin), p)
  colnames(Sigma_diag_mcmc) = paste("Sigma_diag[", 1:p, "]", sep="")
  Lambdatilde_diag_mcmc = matrix(0, trunc(iters / thin), min(c(Hmax, p)))
  colnames(Lambdatilde_diag_mcmc) = paste("Lambdatilde_diag[", 1:min(c(Hmax, p)), "]", sep="")
  Lambdatilde_offdiag_mcmc = matrix(0, trunc(iters / thin), num_lambda-min(c(Hmax, p)))
  colnames(Lambdatilde_offdiag_mcmc) = paste("Lambdatilde_offdiag[", 1:(num_lambda-min(c(Hmax, p))), "]", sep="")
  Lambda_mcmc = matrix(0, trunc(iters / thin), p*Hmax)
  colnames(Lambda_mcmc) = paste("Lambda[", rep(1:p, Hmax), ",", rep(1:Hmax, each=p), "]", sep="")
  Amattilde_mcmc = matrix(NA, trunc(iters / thin), Hmax^2)
  colnames(Amattilde_mcmc) = paste("Amattilde[", rep(1:Hmax, Hmax), ",", rep(1:Hmax, each=Hmax), "]", sep="")
  count_Amat = rep(0, num_blocks)
  count_Amat_denom = rep(0, num_blocks)
  Gammatilde_mcmc = matrix(NA, trunc(iters / thin), Hmax^2)
  colnames(Gammatilde_mcmc) = paste("Gammatilde[", rep(1:Hmax, Hmax), ",", rep(1:Hmax, each=Hmax), "]", sep="")
  Etatilde_mcmc = matrix(0, trunc(iters / thin), (n+1) * Hmax)
  colnames(Etatilde_mcmc) = paste("Etatilde[", rep(1:(n+1), Hmax), ",", rep(1:Hmax, each=(n+1)), "]", sep="")
  tmp = Lambdavar_funcs$names()
  Lambdavar_mcmc = matrix(NA, trunc(iters / thin), length(tmp))
  colnames(Lambdavar_mcmc) = tmp
  count_Lambdavar = rep(0, length(tmp))
  Hstar_mcmc = numeric(trunc(iters / thin))
  varrho_mcmc = matrix(NA, trunc(iters / thin), Hmax)
  colnames(varrho_mcmc) = paste("varrho[", 1:Hmax, "]", sep="")
  Psi_diag_mcmc = matrix(0, trunc(iters / thin), Hmax)
  colnames(Psi_diag_mcmc) = paste("Psi_diag[", 1:Hmax, "]", sep="")
  if(num_missing>0) {
    Y_mcmc = matrix(NA, trunc(iters / thin), num_missing)
    colnames(Y_mcmc) = paste("Y[", indices_missing[,1], ",", indices_missing[,2], "]", sep="")
  }
  if(adapt) H_mcmc = numeric(trunc(iters / thin))
  # Main loop
  for(i in 1:(iters+burnin)) {
    if(i%%1000==0) cat(paste(i, "", sep=" "))
    # Eta
    Eta = sample_fcd_dynEta(Y - mu_mat, Lambda, Sigma_diag, Gamma, Pi)
    # Missing data
    if(num_missing>0) Y[indices_missing] = sample_fcd_missing_data(mu_mat, Eta, Lambda, Sigma_diag, indices_missing)
    # Lambda
    Lambda = sample_fcd_Lambda_MGP(Y - mu_mat, Eta, Sigma_diag, Lambdavar$P_Lambda, Psi_diag)
    # Gamma
    # (Note: prior for Atilde same as prior for A)
    if(num_blocks==1) {
      if(!MALA) tmp = Amat_update(rep(0, H^2), diag(1, H^2), Eta, Pi, Gamma, Amat, tune_Amat[1:H^2, 1:H^2, drop=FALSE])
      else tmp = Amat_update_MALA(rep(0, H^2), diag(1, H^2), Eta, Pi, Gamma, Amat, tune_Amat[1:H^2, 1:H^2, drop=FALSE])
    } else {
      if(!MALA) tmp = Amat_block_update(rep(0, H^2), rep(1, H^2), Eta, Pi, Gamma, Amat, tune_Amat[1:H^2, 1:H^2, drop=FALSE], block_membership[1:(H^2)])
      else tmp = Amat_block_update_MALA(rep(0, H^2), rep(1, H^2), Eta, Pi, Gamma, Amat, tune_Amat[1:H^2, 1:H^2, drop=FALSE], block_membership[1:(H^2)])
    }
    Amat = tmp$Amat; Pi = tmp$Pi; Gamma = tmp$Gamma
    count_Amat[1:length(tmp$accept)] = count_Amat[1:length(tmp$accept)] + tmp$accept
    count_Amat_denom[1:length(tmp$accept)] = count_Amat_denom[1:length(tmp$accept)] + rep(1, length(tmp$accept))
    # Sigma_diag
    Sigma_diag = sample_fcd_Sigma_diag(a_sigma, b_sigma, Y - mu_mat, Eta, Lambda)
    # B^T
    BT = sample_fcd_beta(Y, W, Eta, Lambda, Sigma_diag, rep(mu_beta, each=p), rep(tau_beta, each=p))
    mu_mat = W %*% BT
    # Hyperparameters
    for(k in 1:q) mu_beta[k] = sample_fcd_mu_beta(m_mu_beta[k], s_mu_beta[k], BT[k,], tau_beta[k])
    for(k in 1:q) tau_beta[k] = sample_fcd_tau_beta(a_tau_beta[k], b_tau_beta[k], BT[k,], mu_beta[k])
    tmp = Lambdavar_funcs$update(Lambda, Lambdavar, Psi_diag=Psi_diag)
    Lambdavar = tmp$Lambdavar
    count_Lambdavar = count_Lambdavar + tmp$accept
    tmp = fcd_theta(a1, a2, varrho, Lambda, Lambdavar$P_Lambda)
    Psi_diag = tmp$theta; varrho = tmp$delta
    # Check for redundant columns
    centeredY = Y - mu_mat
    denom = sum(centeredY^2)
    es = centeredY - tcrossprod(Eta[-1,], Lambda)
    sh = numeric(H)
    for(h in 1:H) sh[h] = sum(Eta[ind[,1]+1, h] * Lambda[ind[,2], h] * (centeredY[ind] + es[ind]))
    active = rep(TRUE, H)
    for(h in order(sh)) {
      copy = active
      copy[h] = FALSE
      if((sum(es^2)+sum(sh[copy]))/denom > threshold) active = copy
      else break
    }
    Hstar = sum(active)
    if(i>=ibar) {
      # Adapt
      if(runif(1)<exp(alpha0 + alpha1 * i)) {
        if(Hstar==H & Hstar<Hmax) {
          # Add a column
          Hstar = Hstar + 1
          tmp = prior_Lambda(a1, a2, Lambdavar$P_Lambda, H=1, delta=varrho, nu=Lambdavar_funcs$get_varsigma())
          varrho = c(varrho, tmp$delta)
          Psi_diag = c(Psi_diag, tmp$theta)
          Lambda = cbind(Lambda, tmp$Lambda)
          Gamma = rbind(cbind(Gamma, rep(0, Hstar-1)), c(rep(0, Hstar-1), runif(1, 0, min(svd(Gamma)$d))))
          Pi = diag(Hstar) - Gamma %*% t(Gamma)
          Amat = lemma2_2b(Gamma)
          tmp = numeric(n+1)
          tmp[1] = rnorm(1)
          for(t in 1:n) tmp[t+1] = rnorm(1, Gamma[Hstar, Hstar] * tmp[t], sqrt(Pi[Hstar, Hstar]))
          Eta = cbind(Eta, tmp)
        } else if(Hstar<H) {
          # Delete inactive column(s)
          if(Hstar==0) {
            Hstar = 1
            active[1] = TRUE # retain one column
          }
          Psi_diag = Psi_diag[active]
          varrho = 1 / exp(c(log(Psi_diag[1]), diff(log(Psi_diag))))
          Lambda = Lambda[,active, drop=FALSE]
          Gamma = Gamma[active, active, drop=FALSE]
          Pi = diag(Hstar) - Gamma %*% t(Gamma)
          Amat = lemma2_2b(Gamma)
          Eta = Eta[,active, drop=FALSE]
        }
        H = Hstar
      }
    }
    # Store
    if(i>burnin && (i-burnin)%%thin==0) {
      B_mcmc[(i-burnin)/thin,] = as.numeric(t(BT))
      mu_beta_mcmc[(i-burnin)/thin,] = mu_beta
      tau_beta_mcmc[(i-burnin)/thin,] = tau_beta
      Sigma_diag_mcmc[(i-burnin)/thin,] = Sigma_diag
      Lambda_mcmc[(i-burnin)/thin, 1:(H*p)] = as.numeric(Lambda)
      Lambda_decomp = my_LQ_decomp(Lambda, posDiag=TRUE)
      Lambdatilde_diag_mcmc[(i-burnin)/thin, 1:min(c(H,p))] = diag(Lambda_decomp$L)
      tmp = Lambda_decomp$L[lower.tri(Lambda_decomp$L)]
      Lambdatilde_offdiag_mcmc[(i-burnin)/thin, 1:length(tmp)] = tmp
      Amattilde = Lambda_decomp$Q %*% Amat %*% t(Lambda_decomp$Q)
      Gammatilde = Lambda_decomp$Q %*% Gamma %*% t(Lambda_decomp$Q)
      Etatilde = tcrossprod(Eta, Lambda_decomp$Q)
      if(adapt) {
        tmp = matrix(0, Hmax, Hmax)
        tmp[1:H, 1:H] = Amattilde
        Amattilde_mcmc[(i-burnin)/thin,] = as.numeric(tmp)
        tmp[1:H, 1:H] = Gammatilde
        Gammatilde_mcmc[(i-burnin)/thin,] = as.numeric(tmp)
      } else {
        Amattilde_mcmc[(i-burnin)/thin,] = as.numeric(Amattilde)
        Gammatilde_mcmc[(i-burnin)/thin,] = as.numeric(Gammatilde)
      }
      Etatilde_mcmc[(i-burnin)/thin, 1:(H*(n+1))] = as.numeric(Etatilde)
      Lambdavar_mcmc[(i-burnin)/thin,] = Lambdavar_funcs$print(Lambdavar)
      varrho_mcmc[(i-burnin)/thin, 1:H] = varrho
      Psi_diag_mcmc[(i-burnin)/thin, 1:H] = Psi_diag
      Hstar_mcmc[(i-burnin)/thin] = Hstar
      if(adapt) H_mcmc[(i-burnin)/thin] = H
      if(num_missing>0) Y_mcmc[(i-burnin)/thin,] = Y[indices_missing]
    }
  }
  cat("\n")
  # Return object
  mcmc = cbind(B_mcmc, Sigma_diag_mcmc, Lambdatilde_diag_mcmc, Lambdatilde_offdiag_mcmc,
               Amattilde_mcmc, Gammatilde_mcmc, Lambdavar_mcmc, mu_beta_mcmc, tau_beta_mcmc,
               varrho_mcmc, Psi_diag_mcmc, Hstar=Hstar_mcmc)
  if(adapt) mcmc = cbind(mcmc, H=H_mcmc)
  if(num_missing==0) Y_mcmc = NULL
  return(list(mcmc=mcmc, fac_mcmc=Etatilde_mcmc,  missing_data=Y_mcmc, Lambda_mcmc=Lambda_mcmc,
              acc_Lambdavar=count_Lambdavar/(iters+burnin), acc_Amat=count_Amat/count_Amat_denom, 
              hyperparameters=hyperparameters, seed=seed))
  
}

##############################
# Prior for Lambda given Psi #
##############################

circAR1pos_function_factory = function(prior_Lambdavar, tune_Lambdavar, nrows_Lambda) {
  # - prior_Lambdavar is a list with 2 components: m_logitvartheta, s_logitvartheta
  # - tune_Lambdavar is a list with 1 component: sd
  # NOTE: in a Lambdavar object for this matrix normal prior, P_Lambda is Phi^{-1}, i.e. Xi
  update = function(Lambda, curr_Lambdavar, prior_temp=1, Psi_diag=NULL) {
    num_fac = ncol(Lambda)
    if(!is.null(Psi_diag)) Lambda = sweep(Lambda, 2, sqrt(Psi_diag), "/")
    prop_Lambdavar = curr_Lambdavar
    prop_Lambdavar$logitvartheta = rnorm(1, curr_Lambdavar$logitvartheta, tune_Lambdavar$sd)
    prop_Lambdavar$vartheta = expit(prop_Lambdavar$logitvartheta)
    prop_Lambdavar$P_Lambda = compute_P_Lambda(prop_Lambdavar)
    logA = dnorm(prop_Lambdavar$logitvartheta, prior_Lambdavar$m_logitvartheta, prior_Lambdavar$s_logitvartheta, log=TRUE) -
      dnorm(curr_Lambdavar$logitvartheta, prior_Lambdavar$m_logitvartheta, prior_Lambdavar$s_logitvartheta, log=TRUE) + 
      num_fac * (determinant(prop_Lambdavar$P_Lambda, logarithm = TRUE)$modulus - 
                   determinant(curr_Lambdavar$P_Lambda, logarithm = TRUE)$modulus) / 2
    for(i in 1:num_fac) {
      logA = logA - (sum(Lambda[,i] * (prop_Lambdavar$P_Lambda %*% Lambda[,i])) - 
                       sum(Lambda[,i] * (curr_Lambdavar$P_Lambda %*% Lambda[,i]))) / 2
    }
    logA = logA * prior_temp
    if(log(runif(1))<logA) {
      curr_Lambdavar = prop_Lambdavar
      accept = c(TRUE, TRUE)
    } else accept = c(TRUE, FALSE)
    return(list(Lambdavar=curr_Lambdavar, accept=accept))
  }
  compute_P_Lambda = function(Lambdavar) {
    P_Lambda = triDiagCorners(2, -Lambdavar$vartheta, nrows_Lambda) / (2 * Lambdavar$vartheta0)
    return(P_Lambda)
  }
  get_varsigma = function() {
    return(NA)
  }
  initialise = function(x=NULL) {
    Lambdavar = list()
    Lambdavar$vartheta0 = 1
    if(is.null(x)) {
      Lambdavar$logitvartheta = rnorm(1, prior_Lambdavar$m_logitvartheta, prior_Lambdavar$s_logitvartheta)
      Lambdavar$vartheta = expit(Lambdavar$logitvartheta)
    } else {
      Lambdavar$vartheta = x[2]
      Lambdavar$logitvartheta = logit(x[2])
    }
    Lambdavar$P_Lambda = compute_P_Lambda(Lambdavar)
    return(Lambdavar)
  }
  names = function() {
    ret = c("vartheta0", "vartheta")
    return(ret)
  }
  print = function(Lambdavar) {
    ret = c(Lambdavar$vartheta0, Lambdavar$vartheta)
    return(ret)
  }
  triDiag = function(diag, offdiag, n) {
    value = diag(diag, n)
    R = row(value)
    C = col(value)
    value[C == R + 1] = offdiag
    value[C == R - 1] = offdiag
    return(value)
  }
  triDiagCorners = function(diag, offdiag, n) {
    value = triDiag(diag, offdiag, n)
    if(n > 1) {
      value[1, n] = value[n, 1] = offdiag
    }
    return(value)
  }
  expit = function(x) {
    return(1 / (1 + exp(-x)))
  }
  logit = function(p) {
    return(log(p) - log(1 - p))
  }
  return(list(update=update, initialise=initialise, names=names, print=print,
              get_varsigma=get_varsigma))
}


==> anc/hourlygasdemand.stan <==
/* Stan model for fitting the stationary dynamic factor model with 
   structured matrix-normal prior to the hourly gas demand data. Parameters 
   are named as per the manuscipt. */
functions {
  // calculates the symmetric square root of a square matrix A
  matrix sqrtm(matrix A) {
    int m = rows(A);
    vector[m] root_root_evals = sqrt(sqrt(eigenvalues_sym(A)));
    matrix[m, m] evecs = eigenvectors_sym(A);
    matrix[m, m] eprod = diag_post_multiply(evecs, root_root_evals);
    return tcrossprod(eprod);
  }
  /* converts transformed (and unconstrained) partial autocorrelation
     matrix A to partial autocorrelation matrix P */
  matrix AtoP(matrix A) {
    int m = rows(A);
    matrix[m, m] B = tcrossprod(A);
    for(i in 1:m) B[i, i] += 1.0;
    return mdivide_left_spd(sqrtm(B), A);
  }
  /* constructs a n x n tridiagonal Toeplitz matrix with corners:
     diag goes on the diagonal and offdiag on the subdiagonal and 
     supradiagonal and in the top-left and bottom-right corners */
  matrix triDiagCorners(int n, real diag, real offdiag) {
    matrix[n, n] value = diag_matrix(rep_vector(diag, n));
    if(n > 1) {
      for(i in 1:(n-1)) value[i, i+1] = offdiag;
      for(i in 2:n) value[i, i-1] = offdiag;
    }
    if(n > 2) {
      value[1, n] = offdiag;
      value[n, 1] = offdiag;
    }
    return value;
  }
  /* constructs precision matrix Xi of a stationary circular 
     autoregressive process using parameterization in paper */
  matrix circAR1pos_precision_matrix(int n, real s_sq, real r) {
    matrix[n, n] P = triDiagCorners(n, 2.0, -r) / (2.0 * s_sq);
    return P;
  }
}
data {
  int<lower=1> n; // number of days
  int<lower=1> p; // number of hours in day
  int<lower=1> c; // number of daily covariates
  int<lower=1> ledermann_bound; // varphi(p) = ceiling((2p+1-sqrt(8p+1))/2) - 1
  int<lower=1, upper=ledermann_bound> H; // fixed truncation point
  int<lower=0> num_missing; // number of missing observations
  matrix[n, p] Y; // log gas demand data
  matrix[n, c] W; // daily covariates
  int indices_missing[num_missing, 2]; /* array whose ith row contains the
      row (column 1) and column (column 2) of Y of the ith missing observation*/
  real<lower=0> a_sigma; // hyperparameter in prior for Sigma
  real<lower=0> b_sigma; // hyperparameter in prior for Sigma
  real m_logitvartheta; // hyperparameter in prior for logit(vartheta)
  real<lower=0> s_logitvartheta; // hyperparameter in prior for logit(vartheta)
  real<lower=0> a1; // hyperparameter in prior for Psi
  real<lower=0> a2; // hyperparameter in prior for Psi
  vector[c] m_mu_beta; // hyperparameter in hierarchical prior for B
  vector<lower=0>[c] s_mu_beta; // hyperparameter in hierarchical prior for B
  vector<lower=0>[c] a_tau_beta; // hyperparameter in hierarchical prior for B
  vector<lower=0>[c] b_tau_beta; // hyperparameter in hierarchical prior for B
}
transformed data {
  matrix[H, H] identity = diag_matrix(rep_vector(1.0, H));
  vector[p] zero_vec = rep_vector(0.0, p);
}
parameters {
  vector<lower=0>[p] Sigma_diag;
  matrix[p, H] Lambda;
  matrix[H, H] Amat;
  matrix[n+1, H] Eta;
  real logitvartheta;
  vector<lower=0>[H] varrho_inv;
  matrix[p, c] B;
  vector[c] mu_beta;
  vector<lower=0>[c] tau_beta;
  vector[num_missing] y_missing;
}
transformed parameters {
  real vartheta;
  vector<lower=0>[H] Psi_diag = exp(cumulative_sum(log(varrho_inv)));
  cov_matrix[p] Xi;
  matrix[H, H] Gamma = AtoP(Amat);
  cov_matrix[H] Pi = identity - Gamma * Gamma';
  matrix[n, p] Y_complete;
  Y_complete = Y;
  if(num_missing > 0) {
    for(i in 1:num_missing) {
      Y_complete[indices_missing[i, 1], indices_missing[i, 2]] = y_missing[i];
    }
  }
  vartheta = inv_logit(logitvartheta);
  Xi = circAR1pos_precision_matrix(p, 1.0, vartheta);
}
model {
  // Likelihood
  Eta[1,] ~ normal(0.0, 1.0);
  for(t in 1:n) {
    Eta[t+1,] ~ multi_normal(Gamma * Eta[t,]', Pi);
  }
  {
    matrix[n, p] y_mu = W * B' + Eta[2:(n+1),] * Lambda';
    for(i in 1:p) {
      Y_complete[,i] ~ normal(y_mu[,i], sqrt(Sigma_diag[i]));
    }
  }
  // Prior
  Sigma_diag ~ inv_gamma(a_sigma, b_sigma);
  to_vector(Amat) ~ normal(0.0, 1.0);
  for(i in 1:c) {
    B[,i] ~ normal(mu_beta[i], 1 / sqrt(tau_beta[i]));
  }
  mu_beta ~ normal(m_mu_beta, s_mu_beta);
  tau_beta ~ gamma(a_tau_beta, b_tau_beta);
  for(i in 1:H) {
    Lambda[,i] ~ multi_normal_prec(zero_vec, Xi / Psi_diag[i]);
  }
  logitvartheta ~ normal(m_logitvartheta, s_logitvartheta);
  varrho_inv[1] ~ inv_gamma(a1, 1);
  varrho_inv[2:H] ~ inv_gamma(a2, 1);
}
generated quantities {
  // Calculate identified parameters for diagnostic checking
  matrix[n+1, H] Etatilde;
  matrix[H, H] Gammatilde;
  matrix[H, H] Amattilde;
  vector[H * p - (H * (H + 1)) / 2] Lambdatilde_offdiag;
  vector<lower=0>[H] Lambdatilde_diag;
  {
    int k = 1;
    matrix[p, H] Lambdatilde = qr_R(Lambda')';
    matrix[H, H] Q = qr_Q(Lambda')';
    Etatilde = Eta * Q';
    Gammatilde = Q * Gamma * Q';
    Amattilde = Q * Amat * Q';
    for(i in 1:H) {
      Lambdatilde_diag[i] = Lambdatilde[i, i];
      if((i+1)<=p) {
        for(j in (i+1):p) {
          Lambdatilde_offdiag[k] = Lambdatilde[j, i];
          k = k + 1;
        }
      }
    }
  }
}


==> anc/multiprobitregr.R <==
source("commonfunctions.R")
library(truncnorm)
library(CholWishart)

#################
# Main function #
#################

my_gibbs = function(iters, burnin, thin, Y, X, W,
                    s_beta, s_kappa, Lambdavar_funcs,
                    a1, a2, threshold,
                    alpha0=NA, alpha1=NA, ibar=Inf,
                    seed=NA, fix_H=NA) {
  
  # - iters is the number of iterations required after burn-in
  # - burnin is the number of burn-in iterations (after which output is stored)
  # - thin is the thinning rate for the post burn-in samples
  # - Y, X and W are self-explanatory
  # - s_beta and s_kappa are the standard deviations in the priors for B and Kappa
  # - Lambdavar_funcs is created by a call to projExpCov_function_factory (below) and accounts for the matrix-t
  #   prior for Lambda | Psi; projExpCov_function_factory could be changed to create a matrix normal 
  #   prior with minimal changes to my_gibbs
  # - a1 and a2 are the hyperparameters in the multivariate gamma process prior
  # - threshold is the proportion T in the truncation criterion of Schiavon and Canale (2020)
  # - alpha0 and alpha1 are the parameters in the diminishing adaptation condition if adaptation is used;
  #   otherwise leave at default of NA
  # - ibar is the number of iterations after which adaptation can start if adaptation is used; otherwise
  #   leave at default of Inf
  # - seed is the seed for random number generation
  # - fix_H should be left at its default value of NA if adaptation is required; otherwise set equal to the 
  #   fixed truncation point
  
  # Set seed
  if(is.na(seed)) seed = sample(.Machine$integer.max, 1)
  set.seed(seed)
  # Record hyperparameters in prior (and threshold)
  hyperparameters = list(s_beta=s_beta, s_kappa=s_kappa, a1=a1, a2=a2, threshold=threshold)
  # Compute summary statistics
  n = nrow(Y)
  p = ncol(Y)
  c = ncol(W)
  q = ncol(X)
  adapt = is.finite(ibar)
  ind = as.matrix(expand.grid(1:n, 1:p))
  lower = ifelse(Y==1, 0, -Inf)
  upper = ifelse(Y==1, Inf, 0)
  Sigma_diag = rep(1, p)
  # Initialise
  if(adapt) {
    Hmax = ceiling((2*p+1-sqrt(8*p+1))/2) - 1
    H = min(Hmax, ceiling(5 * log(p)))
  } else {
    if(is.na(fix_H)) stop("Need to provide upper limit for H if not adapting.")
    if(fix_H>(ceiling((2*p+1-sqrt(8*p+1))/2) - 1)) stop("Truncation point can be at most phi(p).")
    H = Hmax = fix_H
  }
  num_lambda = p * min(c(Hmax, p)) - min(c(Hmax, p)) * (min(c(Hmax, p))-1) / 2
  # Initialise from prior
  KappaT = sample_prior_KappaT_mvp(c, q, 0, s_kappa)
  BT = sample_prior_BT_mvp(KappaT, X, s_beta)
  mu_mat = tcrossprod(W, BT)
  Eta = sample_prior_Eta(n, H)
  # Sample (Phi, varsigma)
  Lambdavar = Lambdavar_funcs$initialise()
  # Sample (Psi, Lambda) | Phi, varsigma
  tmp = prior_Lambda(a1, a2, Lambdavar$S_Lambda, H=H, nu=Lambdavar_funcs$get_varsigma(Lambdavar))
  varrho = tmp$delta; Psi_diag = tmp$theta; Lambda = tmp$Lambda
  # Sample S | Lambda, Phi, Psi, varsigma
  Lambdavar = Lambdavar_funcs$sample_S(Lambdavar, Psi_diag, Lambda)
  # Create storage
  B_mcmc = matrix(NA, trunc(iters / thin), p*c)
  colnames(B_mcmc) = paste("B[", rep(1:c, times=p), ",", rep(1:p, each=c), "]", sep="")
  Kappa_mcmc = matrix(NA, trunc(iters / thin), q*c)
  colnames(Kappa_mcmc) = paste("Kappa[", rep(1:q, times=c), ",", rep(1:c, each=q), "]", sep="")
  Lambdatilde_diag_mcmc = matrix(0, trunc(iters / thin), min(c(Hmax, p)))
  colnames(Lambdatilde_diag_mcmc) = paste("Lambdatilde_diag[", 1:min(c(Hmax, p)), "]", sep="")
  Lambdatilde_offdiag_mcmc = matrix(0, trunc(iters / thin), num_lambda-min(c(Hmax, p)))
  colnames(Lambdatilde_offdiag_mcmc) = paste("Lambdatilde_offdiag[", 1:(num_lambda-min(c(Hmax, p))), "]", sep="")
  Lambda_mcmc = matrix(0, trunc(iters / thin), p*Hmax)
  colnames(Lambda_mcmc) = paste("Lambda[", rep(1:p, Hmax), ",", rep(1:Hmax, each=p), "]", sep="")
  Etatilde_mcmc = matrix(0, trunc(iters / thin), (n+1) * Hmax)
  colnames(Etatilde_mcmc) = paste("Etatilde[", rep(1:(n+1), Hmax), ",", rep(1:Hmax, each=(n+1)), "]", sep="")
  Z_mcmc = matrix(NA, trunc(iters / thin), n * p)
  colnames(Z_mcmc) = paste("Z[", rep(1:n, p), ",", rep(1:p, each=n), "]", sep="")
  tmp = Lambdavar_funcs$names()
  Lambdavar_mcmc = matrix(NA, trunc(iters / thin), length(tmp))
  colnames(Lambdavar_mcmc) = tmp
  count_Lambdavar = rep(0, length(tmp))
  Hstar_mcmc = numeric(trunc(iters / thin))
  varrho_mcmc = matrix(NA, trunc(iters / thin), Hmax)
  colnames(varrho_mcmc) = paste("varrho[", 1:Hmax, "]", sep="")
  Psi_diag_mcmc = matrix(0, trunc(iters / thin), Hmax)
  colnames(Psi_diag_mcmc) = paste("Psi_diag[", 1:Hmax, "]", sep="")
  if(adapt) H_mcmc = numeric(trunc(iters / thin))
  # Main loop
  for(i in 1:(iters+burnin)) {
    if(i%%1000==0) cat(paste(i, "", sep=" "))
    # Z
    Z = sample_FCD_Z_mvp(mu_mat, Eta, Lambda, lower, upper)
    # Eta
    Eta = tryCatch(
      sample_fcd_Eta(Z - mu_mat, Lambda, Sigma_diag),
      error=function(cond) {
        message(paste("Error caused by sample_fcd_Eta for iteration", i))
        message("Here's the original error message:")
        message(paste(cond, "\n"))
        return(Eta)
      }
    )
    # Lambda
    Lambda = tryCatch(
      sample_fcd_Lambda_MGP(Z - mu_mat, Eta, Sigma_diag, Lambdavar$P_Lambda, Psi_diag),
      error=function(cond) {
        message(paste("Error caused by sample_fcd_Lambda_MGP for iteration", i))
        message("Here's the original error message:")
        message(paste(cond, "\n"))
        return(Lambda)
      }
    )
    # B^T
    BT = tryCatch(
      sample_fcd_BT_mvp(Z, W, Eta, Lambda, X, KappaT, s_beta),
      error=function(cond) {
        message(paste("Error caused by sample_fcd_BT_mvp for iteration", i))
        message("Here's the original error message:")
        message(paste(cond, "\n"))
        return(BT)
      }
    )
    mu_mat = tcrossprod(W, BT)
    # Kappa^T
    KappaT = tryCatch(
      sample_fcd_KappaT_mvp(BT, X, s_beta, s_kappa),
      error=function(cond) {
        message(paste("Error caused by sample_fcd_KappaT_mvp for iteration", i))
        message("Here's the original error message:")
        message(paste(cond, "\n"))
        return(KappaT)
      }
    )
    # Hyperparameters
    tmp = Lambdavar_funcs$update(Lambda, Lambdavar, Psi_diag=Psi_diag)
    Lambdavar = tmp$Lambdavar
    count_Lambdavar = count_Lambdavar + tmp$accept
    tmp = fcd_theta(a1, a2, varrho, Lambda, Lambdavar$P_Lambda)
    Psi_diag = tmp$theta; varrho = tmp$delta
    # Check for redundant columns
    centeredZ = Z - mu_mat
    denom = sum(centeredZ^2)
    es = centeredZ - tcrossprod(Eta[-1,], Lambda)
    sh = numeric(H)
    for(h in 1:H) sh[h] = sum(Eta[ind[,1]+1, h] * Lambda[ind[,2], h] * (centeredZ[ind] + es[ind]))
    active = rep(TRUE, H)
    for(h in order(sh)) {
      copy = active
      copy[h] = FALSE
      if((sum(es^2)+sum(sh[copy]))/denom > threshold) active = copy
      else break
    }
    Hstar = sum(active)
    if(i>=ibar) {
      # Adapt
      if(runif(1)<exp(alpha0 + alpha1 * i)) {
        if(Hstar==H & Hstar<Hmax) {
          # Add a column
          Hstar = Hstar + 1
          tmp = prior_Lambda(a1, a2, Lambdavar$P_Lambda, H=1, delta=varrho, nu=Lambdavar_funcs$get_varsigma(Lambdavar))
          varrho = c(varrho, tmp$delta)
          Psi_diag = c(Psi_diag, tmp$theta)
          Lambda = cbind(Lambda, tmp$Lambda)
          Eta = cbind(Eta, rnorm(n+1))
        } else if(Hstar<H) {
          # Delete inactive column(s)
          if(Hstar==0) {
            Hstar = 1
            active[1] = TRUE # retain one column
          }
          Psi_diag = Psi_diag[active]
          varrho = 1 / exp(c(log(Psi_diag[1]), diff(log(Psi_diag))))
          Lambda = Lambda[,active, drop=FALSE]
          Eta = Eta[,active, drop=FALSE]
        }
        H = Hstar
      }
    }
    # Store
    if(i>burnin && (i-burnin)%%thin==0) {
      B_mcmc[(i-burnin)/thin,] = as.numeric(t(BT))
      Kappa_mcmc[(i-burnin)/thin,] = as.numeric(t(KappaT))
      Lambda_mcmc[(i-burnin)/thin, 1:(H*p)] = as.numeric(Lambda)
      Lambda_decomp = my_LQ_decomp(Lambda, posDiag=TRUE)
      Lambdatilde_diag_mcmc[(i-burnin)/thin, 1:min(c(H,p))] = diag(Lambda_decomp$L)
      tmp = Lambda_decomp$L[lower.tri(Lambda_decomp$L)]
      Lambdatilde_offdiag_mcmc[(i-burnin)/thin, 1:length(tmp)] = tmp
      Etatilde = tcrossprod(Eta, Lambda_decomp$Q)
      Etatilde_mcmc[(i-burnin)/thin, 1:(H*(n+1))] = as.numeric(Etatilde)
      Z_mcmc[(i-burnin)/thin, 1:(n*p)] = as.numeric(Z)
      Lambdavar_mcmc[(i-burnin)/thin,] = Lambdavar_funcs$print(Lambdavar)
      varrho_mcmc[(i-burnin)/thin, 1:H] = varrho
      Psi_diag_mcmc[(i-burnin)/thin, 1:H] = Psi_diag
      Hstar_mcmc[(i-burnin)/thin] = Hstar
      if(adapt) H_mcmc[(i-burnin)/thin] = H
    }
  }
  cat("\n")
  # Return object
  mcmc = cbind(B_mcmc, Kappa_mcmc, Lambdatilde_diag_mcmc, Lambdatilde_offdiag_mcmc, 
               Lambdavar_mcmc, varrho_mcmc, Psi_diag_mcmc, Hstar=Hstar_mcmc)
  if(adapt) mcmc = cbind(mcmc, H=H_mcmc)
  return(list(mcmc=mcmc, fac_mcmc=Etatilde_mcmc, Z_mcmc=Z_mcmc, Lambda_mcmc=Lambda_mcmc,
              acc_Lambdavar=count_Lambdavar/(iters+burnin), hyperparameters=hyperparameters, seed=seed))
  
}

###################################
# Sample from prior distributions #
###################################

sample_prior_KappaT_mvp = function(c, q, m_kappa, s_kappa) {
  return(matrix(rnorm(q*c, m_kappa, s_kappa), c, q))
}

sample_prior_BT_mvp = function(KappaT, X, s_beta) {
  p = nrow(X)
  c = nrow(KappaT)
  BT = matrix(rnorm(c*p, t(tcrossprod(KappaT, X)), s_beta), p, c)
  return(BT)
}

##############################################
# Sample from full conditional distributions #
##############################################

sample_FCD_Z_mvp = function(mu_mat, Eta, Lambda, lower, upper, prior_temp=1) {
  n = nrow(Eta) - 1
  p = ncol(mu_mat)
  tmp = mu_mat + tcrossprod(Eta[-1,], Lambda)
  Z = matrix(NA, n, p)
  for(i in 1:ncol(mu_mat)) Z[,i] = rtruncnorm(n, lower[,i], upper[,i], tmp[,i], 1/sqrt(prior_temp))
  return(Z)
}

# This could be simplified by exploiting conditional independence structure in posterior for Kappa
sample_fcd_KappaT_mvp = function(BT, X, s_beta, s_kappa, prior_temp=1) {
  p = nrow(BT)
  c = ncol(BT)
  q = ncol(X)
  return(t(sample_fcd_beta(BT, X, matrix(0, p+1, 1), matrix(0, c, 1), rep(s_beta^2, c), rep(0, c*q), 
                           rep(1/s_kappa^2, c*q), prior_temp, prior_temp)))
}

# This could be simplified by exploiting conditional independence structure in posterior for B
sample_fcd_BT_mvp = function(Z, W, Eta, Lambda, X, KappaT, s_beta, prior_temp=1) {
  c = ncol(W)
  p = nrow(X)
  return(t(sample_fcd_beta(Z, W, Eta, Lambda, rep(1, p), as.numeric(tcrossprod(X, KappaT)), 
                           rep(1/s_beta^2, c*p), prior_temp, prior_temp)))
}

##############################
# Prior for Lambda given Psi #
##############################

projExpCov_function_factory = function(prior_Lambdavar, tune_Lambdavar, distance_mat) {
  # - prior_Lambdavar is a list with 4 components: m_logvartheta (C-vector), s_logvartheta (C-vector), 
  #   a_varsigmacheck, b_varsigmacheck
  # - tune_Lambdavar is a list with 2 components: sd (C-vector), sd_varsigmacheck
  # - distance_mat is an array of dimensions (C, p, p) in which distance_mat[i,,] for i=1,..,C-1
  #   is a Manhattan distance matrix for covariate i and distance_mat[C,,] is the ultrametric
  #   distance matrix of phylogenetic distances
  # NOTE: in a Lambdavar object for this matrix-t prior, P_Lambda refers to S and S_Lambda refers to 
  # breve{Phi}
  C = dim(distance_mat)[1]
  nrows_Lambda = dim(distance_mat)[2]
  update = function(Lambda, curr_Lambdavar, prior_temp=1, Psi_diag=NULL) {
    num_fac = ncol(Lambda)
    prop_Lambdavar = curr_Lambdavar
    prop_Lambdavar$logvartheta = rnorm(C, curr_Lambdavar$logvartheta, tune_Lambdavar$sd)
    prop_Lambdavar$vartheta = exp(prop_Lambdavar$logvartheta)
    prop_Lambdavar$S_Lambda = compute_S_Lambda(prop_Lambdavar)
    logA = sum(dnorm(prop_Lambdavar$logvartheta, prior_Lambdavar$m_logvartheta, prior_Lambdavar$s_logvartheta, log=TRUE)) -
      sum(dnorm(curr_Lambdavar$logvartheta, prior_Lambdavar$m_logvartheta, prior_Lambdavar$s_logvartheta, log=TRUE)) + 
      (curr_Lambdavar$varsigma + nrows_Lambda - 1) * (determinant(prop_Lambdavar$S_Lambda, logarithm = TRUE)$modulus - 
                                                        determinant(curr_Lambdavar$S_Lambda, logarithm = TRUE)$modulus) / 2 -
      (sum(diag(prop_Lambdavar$S_Lambda %*% prop_Lambdavar$P_Lambda)) - sum(diag(curr_Lambdavar$S_Lambda %*% curr_Lambdavar$P_Lambda))) / 2
    logA = logA * prior_temp
    if(log(runif(1))<logA) {
      curr_Lambdavar = prop_Lambdavar
      accept = c(TRUE, rep(TRUE, C))
    } else accept = c(TRUE, rep(FALSE, C))
    tmp = sample_varsigma_and_S(Lambda, curr_Lambdavar, Psi_diag, prior_temp)
    curr_Lambdavar = tmp$Lambdavar
    accept = c(accept, tmp$accept, rep(tmp$accept, nrows_Lambda*(nrows_Lambda+1)/2))
    return(list(Lambdavar=curr_Lambdavar, accept=accept))
  }
  sample_S = function(Lambdavar, Psi_diag, Tmat, prior_temp=1) {
    Psi_inv = diag(1 / Psi_diag, length(Psi_diag))
    Lambdavar$P_Lambda = stats::rWishart(1, prior_temp*(Lambdavar$varsigma+ncol(Psi_inv)-2)+nrows_Lambda+1, 
                                         solve(Lambdavar$S_Lambda + Tmat %*% Psi_inv %*% t(Tmat)) / prior_temp)[,,1]
    return(Lambdavar)
  }
  sample_varsigma_and_S = function(Lambda, curr_Lambdavar, Psi_diag, prior_temp=1) {
    num_fac = ncol(Lambda)
    Phi_tilde = curr_Lambdavar$S_Lambda / (curr_Lambdavar$varsigma - 2)
    Psi_inv = diag(1 / Psi_diag, length(Psi_diag))
    varsigmacheck_star = rlnorm(1, log(curr_Lambdavar$varsigmacheck), tune_Lambdavar$sd_varsigmacheck)
    varsigma_star = 1 / varsigmacheck_star + 4
    logA = dgamma(varsigmacheck_star, prior_Lambdavar$a_varsigmacheck, prior_Lambdavar$b_varsigmacheck, log=TRUE) -
      dgamma(curr_Lambdavar$varsigmacheck, prior_Lambdavar$a_varsigmacheck, prior_Lambdavar$b_varsigmacheck, log=TRUE)
    tmp = solve(Phi_tilde, Lambda) %*% sweep(t(Lambda), 1, Psi_diag, "/")
    logA = logA + lmvgamma((varsigma_star+num_fac+nrows_Lambda-1)/2, nrows_Lambda) - 
      lmvgamma((varsigma_star+nrows_Lambda-1)/2, nrows_Lambda) - (lmvgamma((curr_Lambdavar$varsigma+num_fac+nrows_Lambda-1)/2, nrows_Lambda) - 
                                                                    lmvgamma((curr_Lambdavar$varsigma+nrows_Lambda-1)/2, nrows_Lambda)) - 
      num_fac*nrows_Lambda*(log(varsigma_star-2)-log(curr_Lambdavar$varsigma-2))/2 -
      ((varsigma_star+num_fac+nrows_Lambda-1)*determinant(diag(1, nrows_Lambda) + tmp / (varsigma_star-2), logarithm=TRUE)$modulus/2 - 
         (curr_Lambdavar$varsigma+num_fac+nrows_Lambda-1)*determinant(diag(1, nrows_Lambda) + 
                                                                        tmp / (curr_Lambdavar$varsigma-2), logarithm=TRUE)$modulus/2)
    logA = prior_temp * logA + log(varsigmacheck_star) - log(curr_Lambdavar$varsigmacheck)
    if(log(runif(1))<logA) {
      accept = TRUE
      curr_Lambdavar$varsigma = varsigma_star
      curr_Lambdavar$varsigmacheck = varsigmacheck_star
      curr_Lambdavar$S_Lambda = (curr_Lambdavar$varsigma - 2) * Phi_tilde
      curr_Lambdavar = sample_S(curr_Lambdavar, Psi_diag, Lambda, prior_temp)
    } else accept=FALSE
    return(list(Lambdavar=curr_Lambdavar, accept=accept))
  }
  compute_P_Lambda = function(Lambdavar) {
    return(chol2inv(chol(compute_S_Lambda(Lambdavar))))
  }
  compute_S_Lambda = function(Lambdavar) {
    S_Lambda = expCov(distance_mat, Lambdavar$vartheta0, Lambdavar$vartheta)
    S_Lambda = (Lambdavar$varsigma - 2) * S_Lambda
    return(S_Lambda)
  }
  get_varsigma = function(Lambdavar) {
    return(Lambdavar$varsigma)
  }
  initialise = function(x=NULL) {
    Lambdavar = list()
    Lambdavar$vartheta0 = 1
    if(is.null(x)) {
      Lambdavar$logvartheta = rnorm(C, prior_Lambdavar$m_logvartheta, prior_Lambdavar$s_logvartheta)
      Lambdavar$vartheta = exp(Lambdavar$logvartheta)
      Lambdavar$varsigmacheck = rgamma(1, prior_Lambdavar$a_varsigmacheck, prior_Lambdavar$b_varsigmacheck)
      Lambdavar$varsigma = 1 / Lambdavar$varsigmacheck + 4
    } else {
      Lambdavar$vartheta = x[2:(C+1)]
      Lambdavar$logvartheta = log(x[2:(C+1)])
      Lambdavar$varsigma = x[C+2]
      Lambdavar$varsigmacheck = 1 / (x[C+2] - 4)
    }
    Lambdavar$P_Lambda = NULL
    Lambdavar$S_Lambda = compute_S_Lambda(Lambdavar)
    if(!is.null(x)) Lambdavar$P_Lambda = matrix(x[-(1:(C+1))], nrows_Lambda, nrows_Lambda)
    return(Lambdavar)
  }
  names = function() {
    ret = c("vartheta0", paste("vartheta[", 1:C, "]", sep=""), "varsigma")
    return(c(ret, paste("S[", unlist(sapply(1:nrows_Lambda, function(i) i:nrows_Lambda)), ",", 
                        rep(1:nrows_Lambda, nrows_Lambda:1), "]", sep="")))
  }
  print = function(Lambdavar) {
    ret = c(Lambdavar$vartheta0, Lambdavar$vartheta, Lambdavar$varsigma)
    return(c(ret, Lambdavar$P_Lambda[lower.tri(Lambdavar$P_Lambda, diag=TRUE)]))
  }
  expCov = function(d, s_sq, r) {
    p = dim(d)[2]
    C = dim(d)[1]
    S = matrix(1, p, p)
    for(i in 1:p) {
      for(j in 1:p) {
        if(i!=j) {
          s = 0
          for(k in 1:(C-1)) {
            s = s + d[k, i, j]^2 / r[k]^2
          }
          s = sqrt(s) + d[C, i, j] / r[C]
          S[i, j] = exp(-s)
        }
      }
    }
    return(S * s_sq)
  }
  return(list(update=update, initialise=initialise, names=names, print=print, sample_S=sample_S,
              get_varsigma=get_varsigma))
}



==> anc/multiprobitregr.stan <==
/* Stan model for fitting the multivariate probit regression model with 
   structured matrix-t prior to the Finnish bird data. Parameters are 
   named as per the manuscipt. */
functions {
  // calculates the sum of all integers in a two-dimensional array a
  int sum2d(int[,] a) {
    int s = 0;
    for (i in 1:size(a)) s += sum(a[i]);
    return s;
  }
  /* constructs the among-row scale matrix Phi for the Finnish birds example:
     x is an array of vectors whose ith element contains the values of the ith
     metacovariate for all p species, d_P is the matrix of phylogenetic distances
     s_sq is the overall scale of Phi, set equal to 1 in the paper, and r is an
     array containing the length-scale parameters */
  matrix projExpCov_variance_matrix(vector[] x, matrix d_P, real s_sq, real[] r) {
    int n = size(x);
    int C = size(r);
    matrix[n, n] S = rep_matrix(0.0, n, n);
    for(i in 1:n) {
      for(j in 1:n) {
        if(i!=j) {
          real s = d_P[i, j] / r[C];
          S[i, j] = -s;
        }
      }
    }
    return s_sq * exp(S + log(gp_exponential_cov(x, 1.0, r[1:(C-1)])));
  }
}
data {
  int<lower=1> n; // number of sampling areas
  int<lower=1> p; // number of species
  int<lower=1> c; // number of environmental covariates
  int<lower=1> q; // number of meta-covariates used in the mean for B
  int<lower=1> ledermann_bound; // varphi(p) = ceiling((2p+1-sqrt(8p+1))/2) - 1
  int<lower=1, upper=ledermann_bound> H; // fixed truncation point
  int<lower=1> C; // number of meta-covariates used in the mean for Delta
  int<lower=0,upper=1> Y[n, p]; // occurrence data
  matrix[n, c] W; // environmental covariates
  matrix[p, q] X; // meta-covariates used in the mean for B
  vector[C] m_logvartheta; // hyperparameters in priors for log(vartheta_i)
  vector<lower=0>[C] s_logvartheta; // hyperparameters in prior for log(vartheta_i)
  matrix<lower=0>[p, p] dist_P; // matrix of phylogenetic distances 
  vector[C-1] x_forcov[p]; // array of meta-covariates used in the mean for Delta
  real<lower=0> a1; // hyperparameter in prior for Psi
  real<lower=0> a2; // hyperparameter in prior for Psi
  real<lower=0> a_varsigmacheck; // hyperparameter in gamma prior for check{varsigma}
  real<lower=0> b_varsigmacheck; // hyperparameter in gamma prior for check{varsigma}
  real<lower=0> s_beta; // hyperparameter in prior for B
  real<lower=0> s_kappa; // hyperparameter in prior for Kappa
}
transformed data {
  int<lower=0> N_pos = sum2d(Y);
  int<lower=0> N_neg = (n * p) - N_pos;
  int<lower=1, upper=n> n_pos[N_pos];
  int<lower=1, upper=p> m_pos[N_pos];
  int<lower=1, upper=n> n_neg[N_neg];
  int<lower=1, upper=p> m_neg[N_neg];
  vector[p] zero_vec = rep_vector(0.0, p);
  matrix[p, p] identity = diag_matrix(rep_vector(1.0, p));
  {
    int i = 1;
    int j = 1;
    for (ii in 1:n) {
      for (d in 1:p) {
        if (Y[ii, d] == 1) {
          n_pos[i] = ii; m_pos[i] = d; i += 1;
        } else {
          n_neg[j] = ii; m_neg[j] = d; j += 1;
        }
      }
    }
  }
}
parameters {
  matrix[c, p] B;
  matrix[q, c] Kappa;
  matrix[p, H] Lambda;
  vector<lower=0>[N_pos] z_pos;
  vector<upper=0>[N_neg] z_neg;
  matrix[n, H] Eta;
  real logvartheta[C];
  vector<lower=0>[H] varrho_inv;
  real<lower=0> varsigmacheck;
  cov_matrix[p] S;
}
transformed parameters {
  vector[p] Z[n];
  real<lower=0> vartheta[C];
  cov_matrix[p] S_Lambda;
  real<lower=4> varsigma;
  vector<lower=0>[H] Psi_diag = exp(cumulative_sum(log(varrho_inv)));
  for (i in 1:N_pos) {
    Z[n_pos[i], m_pos[i]] = z_pos[i];
  }
  for (i in 1:N_neg) {
    Z[n_neg[i], m_neg[i]] = z_neg[i];
  }
  varsigma = 1.0 / varsigmacheck + 4.0;
  for(i in 1:C) vartheta[i] = exp(logvartheta[i]);
  S_Lambda = inverse_spd(projExpCov_variance_matrix(x_forcov, dist_P, varsigma - 2.0, vartheta));
}
model {
  // Likelihood
  for(i in 1:H) Eta[,i] ~ normal(0.0, 1.0);
  {
    matrix[n, p] z_mu = W * B + Eta * Lambda';
    for(i in 1:p) {
      Z[,i] ~ normal(z_mu[,i], 1);
    }
  }
  // Prior
  for(j in 1:p) B[,j] ~ normal(Kappa' * X[j,]', s_beta);
  for(j in 1:q) Kappa[j,] ~ normal(0, s_kappa);
  S ~ wishart(varsigma+p-1, S_Lambda);
  for(i in 1:H) {
    Lambda[,i] ~ multi_normal_prec(zero_vec, S / Psi_diag[i]);
  }
  logvartheta ~ normal(m_logvartheta, s_logvartheta);
  varrho_inv[1] ~ inv_gamma(a1, 1);
  varrho_inv[2:H] ~ inv_gamma(a2, 1);
  varsigmacheck ~ gamma(a_varsigmacheck, b_varsigmacheck);
}
generated quantities {
  // Calculate identified parameters for diagnostic checking
  matrix[n, H] Etatilde;
  vector[H * p - (H * (H + 1)) / 2] Lambdatilde_offdiag;
  vector<lower=0>[H] Lambdatilde_diag;
  {
    int k = 1;
    matrix[p, H] Lambdatilde = qr_R(Lambda')';
    matrix[H, H] Q = qr_Q(Lambda')';
    Etatilde = Eta * Q';
    for(i in 1:H) {
      Lambdatilde_diag[i] = Lambdatilde[i, i];
      if((i+1)<=p) {
        for(j in (i+1):p) {
          Lambdatilde_offdiag[k] = Lambdatilde[j, i];
          k = k + 1;
        }
      }
    }
  }
}

